Which of These Best Describes Multiple Choice Evaluation with LLMs? A) Forced B) Flawed C) Fixable D) All of the Above

Multiple choice question answering (MCQA) is popular for LLM evaluation due to its simplicity and human-like testing, but we argue for its reform. We first reveal flaws in MCQA's format, as it struggles to: 1) test generation/subjectivity; 2) match LLM use cases; and 3) fully test knowledge. We instead advocate for generative formats based on human testing, where LLMs construct and explain answers, better capturing user needs and knowledge while remaining easy to score. We then show even when MCQA is a useful format, its datasets suffer from: leakage; unanswerability; shortcuts; and saturation. In each issue, we give fixes from education, like rubrics to guide MCQ writing; scoring methods to bridle guessing; and Item Response Theory to build harder MCQs. Lastly, we discuss LLM errors in MCQA, robustness, biases, and unfaithful explanations, showing how our prior solutions better measure or address these issues. While we do not need to desert MCQA, we encourage more efforts in refining the task based on educational testing, advancing evaluations.

==> scripts/acronym_clear.sh <==
sed -i '.bak' 's/LLM/\\mm{}/g' */sections/*.tex
sed -i '.bak' 's/CLIP/\\abr{clip}/g' */sections/*.tex
sed -i '.bak' 's/AI/\\abr{ai}/g' */sections/*.tex
sed -i '.bak' 's/NLP/\\abr{nlp}/g' */sections/*.tex
sed -i '.bak' 's/API/\\abr{api}/g' */sections/*.tex
sed -i '.bak' 's/QB/\\qb{}/g' */sections/*.tex
sed -i '.bak' 's/QA/\\abr{qa}/g' */sections/*.tex
sed -i '.bak' 's/QANTA/\\abr{qanta}/g' */sections/*.tex


==> scripts/rscript_if_ne.sh <==
#!/bin/bash -e

PYCOMMAND=python
if hash pythonw 2>/dev/null; then
    VERSION=`pythonw -c 'import platform; major, minor, patch = platform.python_version_tuple(); print(major);'`
    if [ $VERSION -eq 3 ]; then
        PYCOMMAND=pythonw
    else
        if hash python3 2>/dev/null; then
           PYCOMMAND=python3
        fi
    fi
else
    if hash python3 2>/dev/null; then
        PYCOMMAND=python3
    else
        PYCOMMAND=python
    fi
fi

echo $1
echo `which $PYCOMMAND`

if [ -f $1/figures.R ]; then
        echo "Running R"
        Rscript $1/figures.R
else
        echo "No RScripts!"
fi

if [ -f $1/figures.py ]; then
        echo "Running $PYCOMMAND"
        $PYCOMMAND $1/figures.py
else
        echo "No Python scripts!"
fi


==> scripts/style-check.py <==
#!/usr/bin/env python3

import re
import sys
import glob
import os

from collections import defaultdict

gedit_mode = "-g" in sys.argv
if gedit_mode:
    sys.argv.remove("-g")

verbose = "-v" in sys.argv
if verbose:
    sys.argv.remove("-v")
    print("Entering verbobose mode")

override_rule_paths = None
if "-r" in sys.argv:
    idx = sys.argv.index("-r")
    sys.argv.pop(idx)
    param = os.path.abspath(sys.argv.pop(idx))
    if os.path.isdir(param):
        override_rule_paths = [os.path.join(param, f) for f in os.listdir(param)]
    elif os.path.isfile(param):
        override_rule_paths = [param]
    else:
        raise ValueError("Invalid rule path specified.")

exit_status = 0
ignored_commands = set("ref href url input bibliography cite nocite cline newcommand includegraphics begin end label jbgcomment ignore comment cmidrule".split())

censored_phrases = defaultdict(dict)

censored_phrases["cite"] = {
    re.compile(r'\.~?\\cite'): "~\\cite{} should precede the period.",
    re.compile(r'[a-zA-Z]+\s+\\cite[p]?\{.*\}'): "Missing non-breaking space before cite",
    re.compile(r'\b(from|in|and|with|see)[~ ]+\\cite[p]*\{}'): "Don't cite in the sentence as 'in [x]', cites are not nouns. Prefer: Smith et al.~\\cite{...} show ... .",
    re.compile(r'[^\.\n]\n\n'): "paragraphs should end with a sentence end",
    re.compile(r'(Table|Figure|Section)[ \n]\\ref'): "Table, Figure, and Section refs should have a non-breaking space",
    re.compile(r'(table|figure|section)~\\ref'): "Table, Figure, and Section refs should be capitalized",
    re.compile(r'\\url\{(?!http|ftp|rtsp|mailto)'): "~\\url{} should start with http:// (or ftp or rtsp or maybe mailto)."
}

censored_phrases["comment"] = {
    re.compile(r'[0-9]%'): "a percent following a number is rarely an intended comment."
}

path_list = override_rule_paths if override_rule_paths else glob.glob("scripts/style-check/*")

for rule_file in path_list:
    if os.path.isfile(rule_file) and not rule_file.endswith("~"):
        with open(rule_file, "r") as file:
            for lnnum, line in enumerate(file, start=1):
                parts = line.split("%", 1)
                if len(parts) > 1:
                    expression, reason = parts[0].rstrip(), parts[1].strip()
                    try:
                        regex = None
                        if reason.startswith("syntax"):
                            regex = re.compile(expression)
                        elif reason.startswith("capitalize"):
                            regex = re.compile(r"\b" + expression + r"\b")
                        elif reason.startswith("phrase"):
                            regex = re.compile(r"\b" + re.sub(r" +", r"\\s+", expression) + r"\b", re.IGNORECASE)
                        elif reason.startswith("spelling"):
                            regex = re.compile(r"\b" + expression + r"\b", re.IGNORECASE)
                        elif reason.startswith("ignoredcommand"):
                            ignored_commands.add(expression)
                        else:
                            print(f"Warning: No class specified for {expression} at {rule_file}:{lnnum}")
                            regex = re.compile(r"\b" + expression + r"\b")
                        if regex:
                            censored_phrases["rest"][regex] = f"{reason} (matched '{expression}' in {rule_file}:{lnnum})"
                    except re.error as e:
                        print(f"Error in {rule_file}:{lnnum}: {e}", file=sys.stderr)
                        sys.exit(1)
            if verbose:
                print("Read %i rules from %s" % (lnnum, rule_file))

de_comment = re.compile(r"(([^\\]%.*)|(^%.*))$")
de_command = re.compile(r"(~?\\\\(" + "|".join(ignored_commands) + r")(\[[^\]]*\])?\{[^{}]*\})")
de_verb = re.compile(r"\\\\verb(.)[^\1]*\1")
de_math = re.compile(r"[^\\]\\$.*[^\\]\\$|^\\$.*[^\\]\\$")

if verbose:
    print("Rules: ")
    for rule_set in censored_phrases:
        print("    %s (%i): %s" % (rule_set, len(censored_phrases[rule_set]), " ".join(list(censored_phrases[rule_set].values())[:10])))

def do_cns(line, file, linenum, phra_hash):
    for regex, reason in phra_hash.items():
        match = regex.search(line)
        if match:
            print(f"{file}:{linenum}:{' ' if gedit_mode else ''}{match.start()+1}: {line.strip()} ({match.group()})")
            global exit_status
            exit_status = 1
            if verbose and reason:
                print("  ", reason)
                phra_hash[regex] = None

input_files = [f for f in sys.argv[1:] if os.path.exists(f)]
for file in input_files:
    with open(file, "r") as f:
        lines = f.readlines()
    in_comment, in_verbatim, in_equation = False, False, False
    for i, line in enumerate(lines):
        do_cns(line, file, i + 1, censored_phrases["comment"])
        line = re.sub(de_comment, "", line)
        if "\\begin{comment}" in line:
            in_comment = True
        elif "\\end{comment}" in line:
            in_comment = False
        if "\\begin{verbatim}" in line:
            in_verbatim = True
        elif "\\end{verbatim}" in line:
            in_verbatim = False
        if "\\begin{equation}" in line:
            in_equation = True
        elif "\\end{equation}" in line:
            in_equation = False
        if not (in_comment or in_verbatim or in_equation):
            do_cns(line, file, i + 1, censored_phrases["cite"])
            line = re.sub(de_command, "~", line)
            line = re.sub(de_verb, "~", line)
            line = re.sub(de_math, "~", line)
            do_cns(line, file, i + 1, censored_phrases["rest"])

sys.exit(exit_status)

